Paving Rectangular Regions with Rectangular Tiles: Tatami and Non-Tatami Tilings

The number of complete tilings of m X n floors for tiles of shape 1 X 2, 1 X 3, 1 X 4 and 2 X 3 is computed numerically for floors up to width m=9 and variable floor lengths n. Counts are obtained for two classes, for fixed tile stack orientation on one hand and for counts up to rotations and reflections on the other hand. Counts are refined by the number of points on the floor where 4 tiles meet, i.e., by the degree of violation of the requirement for Tatami tilings.

==> anc/Makefile <==
# CXXFLAGS= -O3 -DGNUPLOT_STYLE
CXXFLAGS= -O3

tatamiMain: tatamiMain.cxx Tatami.o Tile.o
	$(CXX) $(CXXFLAGS) -o $@ tatamiMain.cxx Tatami.o Tile.o

Tatami.o: Tatami.cxx Tatami.h
	$(CXX) $(CXXFLAGS) -c -o $@ Tatami.cxx

Tile.o: Tile.cxx Tile.h
	$(CXX) $(CXXFLAGS) -c -o $@ Tile.cxx

test: tatamiMain
	tatamiMain -t 10 3
	tatamiMain -i -t 10 3
	tatamiMain -s -t 10 3
	tatamiMain -t 10 3 3 1
	tatamiMain -s -t 10 4 3 1
	tatamiMain -i -t 10 3 3 2

clean: 
	rm *.o tatamiMain


==> anc/Tatami.cxx <==
/** @file
* Constructors, destructors and member functions of the Tatami class.
*/
#include <cstring>
#include <cstdlib>
#include <ctime>
#include <iomanip>


#include "Tatami.h"
#include "Tile.h"

/*!****************************************
* @brief Define a floor given by length and width.
* @param columns The length. Number of unit squares along x.
* @param rows The width. Number of unit squares along y.
*/
Tatami::Tatami(int columns, int rows) : m(rows), n(columns), nextTilNo(0)
{
	/* Construct the list of pointers, one pointer per row.
	* Then construct for each row an array of mat indices.
	*/
	matNo = new short * [m] ;
	for(int r=0 ; r < m ; r++)
	{
		matNo[r] = new short[n] ;
		/* Initially there are not mats (tiles); indicate this with -1
		* stamped on each unit square.
		*/
		for (int c=0 ; c < n ; c++)
			matNo[r][c] = -1 ;
	}
	/* Search point for free unit squares. Initial starting point is one edge
	* with x and y coordinate equal to zero.
	*/
	piv[0] = piv[1] = 0 ;
} /* Tatami::ctor */

/*!********************************
* @brief copy constructor.
* @param oth The arrangement of mats to be duplicated.
*/
Tatami::Tatami(const Tatami & oth)
{
	/* save the two dimensions of the floor shape
	*/
	n = oth.n ;
	m = oth.m ;
	/* a deep copy of the occupancies (tile indices) of the
	* original floor.
	*/
	matNo = new short * [m] ;
	for(int r=0 ; r < m ; r++)
	{
		matNo[r] = new short[n] ;
		memcpy(matNo[r], oth.matNo[r], n*sizeof(short)) ;
	}
	/* copy also the search location and index of the next tile
	* to be placed
	*/
	piv[0] = oth.piv[0] ;
	piv[1] = oth.piv[1] ;
	nextTilNo = oth.nextTilNo ;
} /* Tatami::ctor (copy) */

/*!*******************************
* @brief Assignment operator.
*  Deep copy of this state. The result is a floor with the
*  same state for the next tile (mat) placement as this one.
* @since 2013-11-03
* @author Richard J. Mathar
*/
Tatami & Tatami::operator=(const Tatami & oth)
{
        if ( this != & oth)
        {
		/* same procedure as for the copy ctor above.
		*/
		n = oth.n ;
		m = oth.m ;
		matNo = new short * [m] ;
		for(int r=0 ; r < m ; r++)
		{
			matNo[r] = new short[n] ;
			memcpy(matNo[r], oth.matNo[r], n*sizeof(short)) ;
		}
		piv[0] = oth.piv[0] ;
		piv[1] = oth.piv[1] ;
		nextTilNo = oth.nextTilNo ;
        }
        return *this ;
} /* Tatami::operator= */


/*!******************************************
* @brief Definition of a floor with an explicit coverage map of tiles.
* @param columns The length. Number of unit squares along x.
* @param rows The width. Number of unit squares along y.
* @param data An array of tile indices (enumerations).
*   data[y][x] with 0<=y<rows and 0<=x<columns contains numbers >= -1.
*/
Tatami::Tatami(int columns, int rows, short **data) 
	: m(rows), n(columns), nextTilNo(0)
{
	/* Allocate storage for the 2D map of tile numbers, and make
	* a full copy of the data.
	*/
	matNo = new short * [m] ;
	for(int r=0 ; r < m ; r++)
	{
		matNo[r] = new short[n] ;
		for (int c=0 ; c < n ; c++)
		{
			matNo[r][c] = data[r][c] ;
			/* not needed since we call this ctor only for the
			* switchmap() constructions.... omitted for the sake of speed.
			nextTilNo = max(nextTilNo, matNo[r][c]+1) ;
			*/
		}
	}
	piv[0] = piv[1] = 0 ;
} /* Tatami::ctor */

/*!********************
* @brief dtor. 
* Delete the local storage area which held the n by m map of tile indices.
*/
Tatami::~Tatami()
{
	for(int r=0 ; r < m ; r++)
		delete [] matNo[r] ;
	delete [] matNo ;
} /* Tatami::dtor */

/*!*****************************************
* @brief Compute a digital signature of this list of tile indices.
* This constructs a floor where each unit square is labeled either 0 or
* 1 depending on whether a meandering walk through all the squares of the floor
* meets a tile number that differes from the tile number on the previous square
* or not.
* The name switchmap means that we see in the resulting floor indices
* whether we switched from one tile (mat) to another at each step of the
* walk from unit square to unit square, or whether we stayed on the same tile.
* The main aspect of the resulting floor map is that it is independent of the
* actual permutation of the tile indices in the current floor. So it is
* suitable to compare two tilings of the same floor obtained by rotations or
* reflections.
* @author Richard J. Mathar
*/
Tatami Tatami::switchmap() const
{
	/* Contains indices 0,1,.. floor.area()/tile.area()-1 in the order of visiting
	* all unit squares in the natural scan. First obtain storage space
	*/
	short **reidx = new short *[m] ;
	for(int r=0 ; r < m ; r++)
		reidx[r] = new short[n] ;

	int prev = -1 ;
	for(int r=0 ; r < m ; r++)
	{
		for (int c=0 ; c < n ; c++)
		{
			if ( matNo[r][c] != prev)
			{
				reidx[r][c] = 1 ;
				prev = matNo[r][c] ;
			}
			else
				reidx[r][c] = 0 ;
		}
	}
	Tatami t(n,m,reidx) ;

	for(int r=0 ; r < m ; r++)
		delete [] reidx[r] ;
	delete[] reidx ;

	return t ;
} /* Tatami::switchmap */

/*!******************************
* @brief Test whether a tile can be inserted at the pivot point.
* @param[in] horiz If true, try to insert the tile in its horizontal position, else vertically.
* @param[in] The tile to be (prospectively) inserted.
* @return True if the tile can be added to the floor, false if not.
*   If true is returned, the tile can be added in the orientation given
*   with the horiz parameter at the current pivot coordinate i) without
*   overlapping with any tile already present and ii) without reaching
*   beyond the borders of this floor.
* @author Richard J. Mathar
*/
bool Tatami::validTile(bool horiz, const Tile &til) const
{
	/* index outside array
	*/
	if ( piv[0] <0 || piv[1] < 0)
		return false ;

	/* Too close to border/edge of the floor?
	* To be checked early to prevent any of the indices below to
	* reach beyond the rectangle's size.
	*/
	if ( horiz)
	{
		/* if right edge of the tile would fall outside the right edge of the floor ....
		*/
		if ( piv[0] + til.n-1 >= n)
			return false ;
		/* if upper edge of the tile would fall outside the upper edge of the floor ....
		*/
		if ( piv[1] + til.m-1 >= m)
			return false ;
	}
	else
	{
		/* if right edge of the tile would fall outside the right edge of the floor ....
		*/
		if ( piv[0] + til.m-1 >= n)
			return false ;
		/* if upper edge of the tile would fall outside the upper edge of the floor ....
		*/
		if ( piv[1] +til.n-1 >= m)
			return false ;
	}

	/* So far we know that all unit squares of the tile fall within the floor's boundary
	* Next check for each unit square of the tile that the floor target square is
	* free (not hosted already by another tile). Occupancies are indicated by -1 (free)
	* or >=0 (other tile's index).
	*/
	if ( horiz)
	{
		for(int x=0 ; x < til.n; x++)
		for(int y=0 ; y < til.m; y++)
			if ( matNo[piv[1]+y][piv[0]+x] >= 0)
				return false ;
	}
	else
	{
		for(int x=0 ; x < til.m; x++)
		for(int y=0 ; y < til.n; y++)
			if ( matNo[piv[1]+y][piv[0]+x] >= 0)
				return false ;
	}
	return true ;
} /* Tatami::validTile */

/*!******************************
* @brief Insert tile horizontally at the pivot point.
*  The tile is actually claiming it's space by labeling the floor's map
*  by its index, then increasing the index in preparation of the next tile.
* @param horiz If true, horizontal placement, otherwise vertical.
*/
void Tatami::placeTile(bool horiz, const Tile &til)
{
	if ( horiz)
	{
		for(int x=0 ; x < til.n; x++)
		for(int y=0 ; y < til.m; y++)
			matNo[piv[1]+y][piv[0]+x] = nextTilNo ;
	}
	else
	{
		for(int x=0 ; x < til.m; x++)
		for(int y=0 ; y < til.n; y++)
			matNo[piv[1]+y][piv[0]+x] = nextTilNo ;
	}
	nextTilNo++ ;
} /* Tatami::placeTile */

/*!**************************************
* @brief Total number of unit squares (mono tiles) in the floor.
* @return The area (product of length and with) of this floor.
*/
int Tatami::area() const
{
	return m*n ;
}

/*!******************************
* @brief Test whether a full coverage is reached.
* @return True if the current filling with tiles is a full
* tiling of the entire area of the floor, with no holes left.
* False if there are free, unlabeled unit squares in the floor.
*/
bool Tatami::full(const Tile & til) const
{
	return ( til.area()*nextTilNo == area() ) ;
} /* full */

/*!******************************
* @brief Test that no preferred other congruental tiling exists.
* @return True if this is the unique representative of all 4 or 8 congruental tilings.
*  The floor has 4 equivalent covers by tiles obtained by
*  rotations and reflections, if the floor is quadratic (lenght equals width)
*  there are even 8 equivalent covers. The function creates these 4 (or 8)
*  covers equivalent to this, constructs for each of them a sort of
*  unique signature which allows for a ordering comparison, and
*  returns true if the signature of this is smaller or equal to any of the other 3 (or 7)
*  signatures.
*/
bool Tatami::uniq() const
{
	/* compute the signature of this
	*/
	Tatami thissw = switchmap() ;
	/* For all signatures of the 3 roto-reflected copies obtain their
	* signatures, and if any of these is smaller than this signature,
	* argue that the copy (not this) is the representative of the incongruental
	* versions, so return false to indicate that the representative is not this.
	*/
	for(int rot=1 ; rot < 4 ; rot++)
	{
		Tatami rs = rotflip(rot).switchmap() ;
		if ( rs < thissw)
			return false;
	}
	if ( m == n )
		/* if the shape of the floor is a square, check also the
		* further 4 congruental copies for "smaller" representatives.
		*/
		for(int rot=4 ; rot < 8 ; rot++)
		{
			Tatami rs = rotflip(rot).switchmap() ;
			if ( rs < thissw)
				return false;
		}
	return true;

} /* Tatami::uniq */

/*!******************************
* @brief Check whether the upper right edge of a unit square is a meeting point for 4 tiles.
* @param[in] x The 0-based horizontal coordinate of the unit square.
* @param[in] y The 0-based vertical coordinate of the unit square.
* @return True if four different tiles have a corner at this point.
*  False if there are 3 or less.
* @warning The function does not check that  x and y specify a
*  point inside this floor. So side effects like core dumps occur
*  if the calling function does not ensure that x and y are within the limits.
*/
bool Tatami::isFourX(int x, int y) const
{
	/* test whether the 2 tile numbers below the point are the same */
	if ( matNo[y][x] == matNo[y][x+1] )
		return false;
	/* test whether the 2 tile numbers to the left of the point are the same */
	if ( matNo[y][x] == matNo[y+1][x] )
		return false;
	/* test whether the 2 tile numbers to the right of the point are the same */
	if ( matNo[y][x+1] == matNo[y+1][x+1] )
		return false;
	/* test whether the 2 tile numbers above the point are the same */
	if ( matNo[y+1][x] == matNo[y+1][x+1] )
		return false;
	/* all the four pairs of tile numbers are different, so this
	* is a point where 4 different tiles meet.
	*/
	return true;
} /* Tatami::isFourX */

/*!******************************
* @brief Count the points in the floor where 4 tiles meet.
* @return The number of internal corners of the unit squares where 4 different
*   tiles meet.
* The result is between 0 and (n-1)*(m-1). This upper limit should
* actually be divided by roughly the tile's area.
*/
int Tatami::fourXCnt() const
{
	int c=0 ;
	/* update counter for each of the internal points that are identified
	* as 4-corner meeting points.
	*/
	for (int x=0 ; x < n-1 ; x++)
	for (int y=0 ; y < m-1 ; y++)
		if ( isFourX(x,y) )
			c++ ;
	return c ;
} /* Tatami::fourXCnt */

/*!******************************
* @brief Check whether the upper edges of line parallel to x are a slide line.
* @param[in] y The 0-based row index of the row of unit squares below the (potential) slide line.
* @return True if no tile crosses the line above row y.
*  False if at least one tile crosses.
* @warning The function does not check that y is within the floor.
* So side effects like core dumps occur if the calling function does not ensure that
* 0 <= y < m-1.
*/
bool Tatami::isSlide(int y) const
{
	/* check left to right along the line whether
	* any tile crosses (as indicated by the same tile index below
	* and above the line).
	*/
	for(int x=0 ; x< n ; x++)
		if ( matNo[y][x] == matNo[y+1][x] )
			return false;
	return true;
} /* Tatami::isSlide */

/*!******************************
* @brief Count the number of slide lines.
* @return The number of lines parallel to the long side of the floor which
*   are not intersected by tiles.
* The result is between 0 and m-2 (inclusive).
*/
int Tatami::slideCnt() const
{
	int c=0 ;
	for (int y=0 ; y < m-1 ; y++)
		if ( isSlide(y) )
			c++ ;
	return c ;
} /* Tatami::slideCnt */

/*!******************************
* @brief Advance the pivot square to next possible position.
* @return true if the next position is free.
* False if there are no more free places (ie, there is no
*  next free unit square).
*/
bool Tatami::advancPivot(const Tile & til)
{
	if ( full(til) )
		return false ;

	while ( matNo[piv[1]][piv[0]] >= 0 )
	{
#if 0
		/* there are two principal ways of marching through
		* the floor: either using the long coordinate for the
		* fast index, or the short. Because we are checking at
		* each position whether we can insert tiles, it is faster
		* (and leads to earlier pruning of the tree of recurrences) if
		* we do walk quicklier along the short side. So this alternative
		* of walking along the long side is disabled. here.
		*/
		if ( piv[0] == n-1)
		{
			/* next row ...*/
			piv[0] = 0 ;
			piv[1]++ ;
			if ( piv[1] > m )
				return false ;
		}
		else
			piv[0]++ ;
#else
		if ( piv[1] == m-1)
		{
			/* reached limit of the short (vertical) edge: next column ...*/
			piv[1] = 0 ;
			piv[0]++ ;
			if ( piv[0] > n )
				return false ;
		}
		else
			/* walk one step along the short direction
			*/
			piv[1]++ ;
#endif
	}
	return true ;
} /* advancPivot */

/*!********************
* @brief Update the counts statistics by recursive filling with tiles.
* @param[in,out] stats The statistics of tile counts, possibly changed on return.
* @param[in] verb If true, an ASCII art map of the floor with tile numbers
*    covering the individual squares is emitted for each complete tiling of the floor.
* @param[in] stoptime Maximum time (in UNIX seconds since 1970) to spend on the
*    recursive construction of tilings. If this stoppage time is exhausted, the
*    entire UNIX process exists.
* @param[in] incongr If true, count only the incongruental tilings in stats.
* @param[in] til The shape of the individual tiles.
*/
void Tatami::count(long *stats, const bool verb, const time_t stoptime, const bool incongr,
	const Tile & til, const bool slides)
{
	/* If the square count in the area is not divisable by the tile
	* area, there is no valid tiling and we do not enter that branch.
	*/
	if ( area() % til.area() )
		return ;

	if ( time(NULL) > stoptime)
	{
#if 0
		for(int f =0 ; f < TATAMI_STATS ; f++)
			stats[f] =0 ;
#endif
		exit(EXIT_SUCCESS) ;
	}

	/* check whether the tile can be placed with horizontal orientation at
	* the current pivot point.
	*/
	if ( validTile(true,til) )
	{
		/* create a duplicate (child in the tree) of this and insert tile there */
		Tatami chil(*this) ;

		chil.placeTile(true,til) ;

		/* search for the next free unit square after this placement
		*/
		chil.advancPivot(til) ;

		/* recursively try to add more tiles into this copy
		*/
		chil.count(stats,verb,stoptime,incongr,til,slides) ;
	}

	if ( time(NULL) > stoptime)
	{
#if 0
		for(int f =0 ; f < TATAMI_STATS ; f++)
			stats[f] =0 ;
#endif
		exit(EXIT_SUCCESS) ;
	}

	/* check whether the tile can be placed with vertical orientation at
	* the current pivot point. Recursive insertion of further tiles
	* in the same way as for the horizontal orientation.
	*/
	if ( validTile(false,til) )
	{
		/* duplicate, insert tile */
		Tatami chil(*this) ;

		chil.placeTile(false,til) ;

		chil.advancPivot(til) ;
		chil.count(stats,verb,stoptime,incongr,til,slides) ;
	}

	if ( time(NULL) > stoptime)
	{
#if 0
		for(int f =0 ; f < TATAMI_STATS ; f++)
			stats[f] =0 ;
#endif
		exit(EXIT_SUCCESS) ;
	}

	/* If this is a complete tiling (so no placement in the
	* two branches above had been possible), we reached a leaf in
	* the recursive construction and update the tiling
	* statistics.
	*/
	if ( full(til) )
	{
		/* if it's requested that only one of the congruental tilings
		* is counted and this is not the smallest in the equivalence set,
		* do not count it.
		*/
		if ( incongr && ! uniq() )
			return ;

		/* update the counters. stats[0] is the total number of tilings
		* and incremented by 1. The stats[1,2,...] are the refined
		* counts by number of points where 4 mats/tiles meet, and added
		* to the statistics (if the width of the statistics vector is
		* configured to hold that information) */
		stats[0]++ ;
		int f = slides ? slideCnt() : fourXCnt() ;
		if (f+1 < TATAMI_STATS )
			stats[f+1]++ ;
		if ( verb )
			cout << *this << endl ;
	}

} /* Tatami::count */

/*!***********************************
* @brief Create one out of up to 8 possible roto-reflected copies.
* @param idx A number from 0 to 3 (or 7) as an index to the reflections
*   (and rotations.)
* @warning The function does not ensure that the indices are within bounds
*  if idx is >=4. The calling function needs to be sure that the
*  floor is of square dimension then.
* The function does not create a copy of the pivot point for insertion
* nor the candidate for the next tile number!
*/
Tatami Tatami::rotflip(int idx) const
{
	short **data ;
	data = new short * [m] ;
	for(int r=0 ; r < m ; r++)
		data[r] = new short[n] ;

	switch (idx % 8)
	{
	case 0 :
		/* 0 = identity
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[y][x] ;
		break;
	case 1 :
		/* 1 = flip horizontally.
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[y][n-1-x] ;
		break;
	case 2 :
		/* 2 = flip vertically
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[m-1-y][x] ;
		break;
	case 3 :
		/* 3 = flip both (same as rotate by 180)
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[m-1-y][n-1-x] ;
		break;
	case 4 :
		/* 4 (if square) flip along diagonal, case 0 (noop) plus swap
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[x][y] ;
		break;
	case 5 :
		/* 5 (if square) = (rotate 90), case 1 plus swap
		*/
		for(int y=0 ; y < m ; y++)
			/* relative to center x' = x-(m-1)/2, y'=y-(n-1)/2 target
			* matrix for backrotation is (0 1, -1 0), so original coordinates
			* are (relative) (y',-x') = [y-(n-1)/2,-x+(m-1)/2], and absolute
			* [y,-x+m-1]
			*/
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[m-1-x][y] ;
		break;
	case 6 :
		/* 6 (if square), vertically plus x-y swap, case 2 plus swap
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[x][n-1-y] ;
		break;
	case 7 :
		/* 7 (if square), case 3 plus swap
		*/
		for(int y=0 ; y < m ; y++)
			for (int x=0 ; x < n ; x++)
				data[y][x] = matNo[n-1-x][n-1-y] ;
		break;
	}
	/* note the highly inefficient data copy operation in i) the t-ctor,
	* (ii) the copy ctor on return.
	*/
	Tatami t(n,m,data) ;
	for(int r=0 ; r < m ; r++)
		delete [] data[r] ;
	delete [] data ;
	return t ;
} /* Tatami::rotflip */

/*!*********************************************
* @brief Comparison operator for the signature representations.
* @param[in] oth The signature representation of the tiling this is to be compared with.
* @return True if this signature is less than the other signature.
*/
bool Tatami::operator<(const Tatami & oth) const
{
	/* the next four comparisons do not actually need to be conducted
	* for our case of fixed floor shape....
	*/
	if ( n < oth.n) 
		return true;
	else if ( n > oth.n)
		return false ;
	else if ( m < oth.m)
		return true ;
	else if ( m > oth.m)
		return false ;
	/* now we suppose that both tilings are just zeros and ones that
	* can be compared point-wise by walking in any of the two
	* preferred fast-slow orientatations through both floors
	*/
	for(int y=0 ; y < m ; y++)
		for (int x=0 ; x < n ; x++)
		{
			if ( matNo[y][x] < oth.matNo[y][x])
				return true;
			else if ( matNo[y][x] > oth.matNo[y][x])
				return false;
		}
	return false ; /* equal */
} /* Tatami::operator< */

#if 0
/*!****************************************
* @brief Comparison operator for the signature representations.
* @param[in] oth The signature representation of the tiling this is to be compared with.
* @return True if this signature equals the other signature.
*  The operation is not needed in this arithmetics.
*/
bool Tatami::operator==(const Tatami & oth) const
{
	if ( n < oth.n) 
		return false;
	else if ( n > oth.n)
		return false ;
	else if ( m < oth.m)
		return false ;
	else if ( m > oth.m)
		return false ;
	for(int y=0 ; y < m ; y++)
		for (int x=0 ; x < n ; x++)
		{
			if ( matNo[y][x] != oth.matNo[y][x] )
				return false;
		}
	return true ; /* equal */
} /* Tatami::operator== */
#endif

/*!**************************************************
* @brief ASCII representation of a tiling on an output stream.
*  The lines in the output contain a mix of -1's (for unoccupied unit squares)
*  and indices of the occupying tile (first tile with index 0, next with 1).
*  How many 0's, 1's etc are present depends on the area of the tile.
* @param os The output stream to recieve the presentation of the floor.
* @param t The floor with some (potentially incomplete) tiling.
* @return The output stream after printing the floor.
*/
ostream & operator<< ( ostream & os , const Tatami & t)
{
#ifdef GNUPLOT_STYLE
	/* once around the full floor
	*/
	os << " 0 0" << endl ;
	os << t.n << " 0" << endl ;
	os << t.n << " " << t.m << endl ;
	os << "0 " << t.m << endl ;
	os << " 0 0" << endl << endl ;

	/* for each unit square potentially one right edge up at tile boundaries
	*/
	for( int y=0 ; y < t.m  ; y++)
	{
		for( int x=0 ; x < t.n -1 ; x++)
		{
			if ( t.matNo[y][x] != t.matNo[y][x+1] )
			{
				os << (x+1) << " " << y << endl ;
				os << (x+1) << " " << (y+1) << endl << endl ;
			}
		}
	}

	/* for each unit square potentially one upper edge across at tile boundaries
	*/
	for( int y=0 ; y < t.m-1  ; y++)
	{
		for( int x=0 ; x < t.n ; x++)
		{
			if ( t.matNo[y][x] != t.matNo[y+1][x] )
			{
				os << x << " " << (y+1) << endl ;
				os << (x+1) << " " << (y+1) << endl << endl ;
			}
		}
	}
#else
	/* since the longer side of the floor is along x (typically), we
	* print everything by 90 degrees rotated so the page width is not
	* a restriction to the representation... The y-loop along the short direction
	* of the floor is therefore the outer loop, and the x-loop the inner loop.
	*/
	for( int y=0 ; y < t.m  ; y++)
	{
		for( int x=0 ; x < t.n  ; x++)
		{
			/* the unoccupied unit squares are represented by double dashes,
			* all others with the number of the tile at that place.
			*/
			if ( t.matNo[y][x] < 0 )
				os << " --" ;
			else
				os << setw(3) << t.matNo[y][x] ;
		}
		os << endl ;
	}
#endif
	return os ;
} /* operator<< */


==> anc/Tatami.h <==
/** @file
* Member functions and output stream formatting for the Tatami class.
*/
#ifndef TATAMI_H
#define TATAMI_H

#include <iostream>
#include "Tile.h"

/** Specification of the number of statistical data gathered
* for one specific combination of floor area and tile shape.
* The point [0] counts the number of tilings. [1] counts the number
* of tilings with the Tatami restriction that no 4 tiles meet at
* any point or with the restriction of no slide lines.
* [2] counts the number of tilings where 4 tiles meet at
* one point on the floor or with 1 slide line.
* [j] counts the number of tilings where 4 tiles
* meet at j-1 points on the floor or with j-1 slide lines.
* TATAMI_STATS puts an upper limit of
* the statistics actually gathered, i.e., j<TATAMI_STATS is enforced.
*/
#define TATAMI_STATS 16

using namespace std ;

/*!**************************************************
* @brief Definition of a floor of unit squares of rectangular shape.
* The class defines a m by n array of cells of unit squares (a floor)
* partially covered by nonoverlapping tiles of a (smaller) rectangular shape.
* The main aspect is a function to add tiles of some fixed
* rectangular shape (in its two rotated versions) in a tree-type recursive
* manner exhaustively. A counter keeps track of how many
* possible configurations exist (that is, counting the leave nodes in
* the state tree) where the floor is competely covered by tiles.
* The counter can be ordered to count only coverages once that
* are congruent (with respect to the reflections and rotations of the
* set of tiles on the floor). Subcounters keep track of at how many points
* on the floor in its fully covered state four tiles meet. So the sum
* over all these subcounters gives the value of the counter.
* @author Richard J. Mathar
*/
class Tatami {
public:
	/** length (long edge) of the floor */
	int n ;

	/** width (short edge) of the floor */
	int m ;

	/** The 2D data values, one value per unit square on the floor.
	* The initial values, where no tiles are placed yet, has all of
	* these values set to -1, representing the unoccupied state.
	* As tiles are placed one by one, the squares covered by the
	* first tile get the number 0, by the second tile the number 1,
	* and so on, up to a maximum number given floor.area()/tile.area()-1.
	* matNo[0][0] is the value of the first unit square, matNo[y][[x] with 0<=y<m
	* and 0<=x<n the value of the general unit square.
	*/
	short **matNo ;

	/** Current position of the pivotal (next free) unit ssquare
	* on the floor. piv[0] is the x-coordinate, piv[1] the y coordinate.
	*/
	int piv[2] ;

	/** Number of the next tile to be placed (if possible). Starts with
	* 0 for the initially empty floor, and increases by 1 for each
	* new tile added, up to a maximum of floor.area()/tile.area()-1.
	*/
	int nextTilNo ;

	Tatami(int, int) ;
	Tatami(int, int, short **data) ;
	Tatami(const Tatami &) ;
	Tatami & operator=(const Tatami&) ;
	~Tatami() ;

	Tatami rotflip(int ) const ;
	Tatami switchmap() const ;
	void count(long *stats, const bool verb, const time_t stoptime,
		const bool incongr, const Tile &til, const bool slides) ;
	int area() const ;
	bool full(const Tile &til) const ;
	bool uniq() const ;
	bool isFourX(int x, int y) const ;
	int fourXCnt() const ;
	bool isSlide(int y) const ;
	int slideCnt() const ;
	bool advancPivot(const Tile &til) ;

	bool validTile(bool horiz, const Tile & til) const ;
	void placeTile(bool horiz, const Tile & til) ;

	bool operator<(const Tatami&) const ;
#if 0
	/* not needed, since for contruency only the < operator is needed
	*/
	bool operator==(const Tatami&) const ;
#endif
protected:
private:
} ;   /* class Tatami */

ostream & operator<<(ostream & os , const Tatami & t) ;

#endif /* TATAMI_H */


==> anc/Tile.cxx <==
/** @file
* @brief Member functions of the Tile class.
*/

#include "Tile.h"

/*!************************************
* @brief Default constructor.
* Defines a domino tile, that is, a tile of 1x2 shape.
* @since 2013-11-09
* @author R. J. Mathar
*/
Tile::Tile() : m(1), n(2)
{
} /* Tile::ctor */

/*!**************************************
* @brief Definition of a tile given its two side lengths.
* @param columns The positive length of the tile.
* @param rows The positive width of the tile.
*   The rows parameter is generally smaller than the columns
*   parameter. In this application, where tilings are only
*   computed for arbitrary mixed orientation of the tiles, this
*   order of the two lengths does not matter.
* @since 2013-11-09
* @author R. J. Mathar
*/
Tile::Tile(int columns, int rows) : m(rows), n(columns)
{
} /* Tile::ctor */

#if 0

/*!********************************
* @brief copy constructor.
*  Not needed for this simple class.
* @param oth The arrangement of matraces to be duplicated.
* @since 2013-11-09
* @author R. J. Mathar
*/
Tile::Tile(const Tile & oth)
{
	n = oth.n ;
	m = oth.m ;
} /* Tile::Tile */

/*!*******************************
* @brief Assignment operator
*  Not needed for this simple class.
* @param oth The arrangement of matraces to be duplicated.
* @since 2013-11-09
* @author Richard J. Mathar
*/
Tile & Tile::operator=(const Tile & oth)
{
        if ( this != & oth)
        {
		n = oth.n ;
		m = oth.m ;
        }
        return *this ;
} /* Tile::operator= */


/*!********************
* @brief dtor. 
*  Not needed for this simple class.
* @since 2013-11-09
* @author Richard J. Mathar
*/
Tile::~Tile()
{
} /* Tile::dtor */

#endif /* 0 */

/*!**************************************
* @brief Total number of squares in the tile.
* @return The number of squares (area) occupied by the tile.
*  This is trivally the product of length and width.
* @since 2013-11-09
* @author Richard J. Mathar
*/
int Tile::area() const
{
	return m*n ;
} /* Tile::area */


==> anc/Tile.h <==
/** @file
* @brief API for the Tile class.
*/
#ifndef TILE_H
#define TILE_H

/*!**************************************
* @brief A tile is the definition of a rectangular shape with two positive integer side lengths.
* @since 2013-11-09
* @author R. J. Mathar
*/
class Tile {
public:
	/** Length (long edge). n>=m */
	int n ;

	/** Width (short edge) */
	int m ;

	Tile() ;
	Tile(int, int) ;

	int area() const ;
#if 0
	/* copy constructor, assignment overload and destructor not needed for this class
	* because the default defined by the C++ language will suffice.
	*/
	Tile(const Tile &) ;
	Tile & operator=(const Tile&) ;
	~Tile() ;
#endif

protected:
private:
} ;

#endif /* TILE_H */


==> anc/tatamiMain.cxx <==
/** @file
*/
#include <cstdlib>
#include <cstring>
#include <ctime>
#include <unistd.h>
#include <iostream>

#include "Tatami.h"

using namespace std ;

/*!********************************
* @brief Print a usage help to stdout.
* @param argv0 The name of this main program in the Unix environment.
*/
void usage(char *argv0)
{
	cout << "usage: " << argv0 << " [-v] [-i] [-s] [-t secs] [-n n] m [tilen tilem]" << endl ;
	cout << "-v shows the ASCII representations of all tilings (default: don't)" << endl ;
	cout << "-i considers only incongruental tilings up to rotation and reflection (default: all)" << endl ;
	cout << "-t limits the total run time to some seconds after start (default: unlimited)" << endl ;
	cout << "-n defines a length of the floor space (default: loop over n>=1)" << endl ;
	cout << "-s computes statistics over sliding lines, not over 4tile meets" << endl ;
	cout << "m defines the width of the floor space" << endl ;
	cout << "tilen sets the length of each tile" << endl ;
	cout << "tilem sets the width of each tile" << endl ;
} /* usage */

/*!***********************************************
* @brief Count number of tilings of a given floor size with a given tile.
* @param argc Number of command line arguments and options.
* @param argv Vector of command line arguments and options.
*  The options my be a combination of
*
* -i : Only incongruent tilings are counted. Of the various
*   arrangements that fill the floor with non-overlapping tiles,
*   only one of the 4 (or if n=m of the 8) arrangments obtained
*   by the symmetry operations of the rectangle (or square) is counted.
*
* -t : followed by a positive integer number. Limits the run time
*   of the program to as many seconds as given by the argument of the option.
*
* -n : specify the long side (in integer units) of the floor. If the option
*  is not given, all sides starting at n=1,2,3,... will be computed.
*
* -s : print in the output the number of tilings, then the number
*   with 0, 1, 2 etc slide lines. So this switches from the statistics
*   with frequencies of points in the tiles where 4 tiles meet to the
*   statistics with slide line counts.
*
* -v : stands for verbose and triggers that the arrangement of each
*  tiling on the floor is shown in an ASCII coding. (Coverage of the
*  square units on the floor by a tile is shown by plotting the number
*  of the tile in that square.)
*
* There is one mandatory command line argument and two additional optional:
*
* m is the (short) side length of the floor. The area of the floor is the product m*n.
*
* If the two optional arguments are omitted, tiles with length tilen=2 and tilem=1
* are considered. If both arguments are present, they specify the length and width
* of the tile. If the tilem parameter is omitted, it is set to 1, registring a
* straight n-omino as the tile.
*
* Examples:
*    tatamiMain 4  ; # compute statistics of the 1x2 dominos tiling 4xn floors, n>=1.
*    tatamiMain 4 1 3 ; # compute statistics of the 1x3 tiles tiling 4xn floors, n>=1.
*    tatamiMain -i 4 1 3 ; # compute incongruental statistics of the 1x3 tiles paving 4xn floors, n>=1.
*    tatamiMain -v -n 10 3 ; # compute statistics of the 1x2 dominos paving 3x10 floors, show all tilings.
*    tatamiMain -t 600 7 1 3 ; # compute statistics of the 1x3 dominos paving 7xn floors, run for 10 minutes
* @since 2013-11-09
* @author R. J. Mathar
*/
int main(int argc, char *argv[])
{
	/* standard is to count the general tilings without
	* respect to congruency 
	*/
	bool incongr = false ;

	/* maximum runtime up to auto-interruption. Negative value means unlimited.
	*/
	int secs = -1 ;

	/* negative value: effectively no upper limit  to the floor length.
	*/
	int thisn = -1 ;

	/* verbosity indicates whether the tiling is shown
	* as ASCII art.
	*/
	bool verb=false ;

	/* This flag requests that the statistics is accumulating
	* statistics over slide lines, not points where 4 tiles meet.
	*/
	bool slides=false ;

	/* command line switches
	*/
	int oc ;
	while ( (oc=getopt(argc,argv,"it:n:vs")) != -1 )
	{
		switch(oc)
		{
		case 'i':
			incongr = true ;
			break ;
		case 'v':
			verb = true ;
			break ;
		case 's':
			slides = true ;
			break ;
		case 'n':
			thisn = atoi(optarg) ;
			break ;
		case 't':
			secs = atoi(optarg) ;
			break ;
		case '?':
			cerr << "Invalid option " << optopt << endl ;
			usage(argv[0]) ;
		}
	}

	if (optind >= argc )
	{
		usage(argv[0]) ;
		return 1;
	}

	/* get width of the floor from the command line
	*/
	int m=atoi(argv[optind++]) ;

	/* default tile is 1x2 domino, but may be changed by command line
	*/
	int tilen = 2 ;
	int tilem = 1 ;
	if ( optind < argc)
		tilen = atoi(argv[optind++]) ;
	if ( optind < argc)
		tilem = atoi(argv[optind++]) ;

	/* construct the tile by length and width
	*/
	const Tile til(tilen, tilem) ;

	/* specify a range of floor lengths. If the command line
	* option was not given, start from 1 and reach up to an arbitrarly
	* large number; otherwise compute only the tiling of a fixed n by m floor.
	*/
	int nmin = (thisn <0)? 1 : thisn ;
	int nmax = (thisn <0)? 2147483647 : thisn ;

	/* interpret negative run time limit as setting a maximum
	* run time of a full month...
	*/
	const time_t stoptime = time(NULL)+ ( (secs <= 0) ? 31*24*3600 : secs );

	/* loop over the floor length (at the constant width w)
	*/
	for(int n=nmin; n<= nmax ;n++)
	{
		/* Construct the n by m empty floor. 
		*/
		Tatami tat(n,m) ;
	
		/* Check the mismatch condition: don't tabulate rows with only zeros
		* and move on to the next n.
		*/
		if ( tat.area() % til.area() )
			continue ;

		/* Define a maximum length of the vector that refines
		* the total count with respect to the number of 4 Xings
		*/
		long * stats = new long[TATAMI_STATS] ;
		bzero(stats,TATAMI_STATS*sizeof(long)) ;

		/* construct and count the tilings.
		*/
		tat.count(stats,verb,stoptime,incongr,til,slides) ;
	
		if ( time(NULL) > stoptime)
			break ;

		/* Display results of the statistics in one line.
		* Count is in stats[0]. Refined count is stats[1] for
		* tilings with no point where 4 mats meet; stats[2] for
		* tilins with one point where 4 mats meet,.... or stats[1] for tilings
		* with no slide lines, stats[2] for tilings with one slide line...
		*/
#ifndef GNUPLOT_STYLE
		cout << "% floor " << m << " X " << n << ", tile " << tilem << " X "  << tilen ;
		if ( incongr )
			cout << " incong " ;
		if ( slides )
			cout << " by # slide lines " ;
		cout << endl ;
		cout << n ;
		for (int s =0 ; s < (slides ? min(TATAMI_STATS,m+1) : TATAMI_STATS) ; s++)
			cout << " " <<stats[s] ;
		cout << endl ;
#endif
	
		/* clean up storage assembled above
		*/
		delete [] stats ;
	}
	return 0 ;
} /* main */

